Generalised Umbral Moonshine

Umbral moonshine describes an unexpected relation between 23 finite groups arising from lattice symmetries and special mock modular forms. It includes the Mathieu moonshine as a special case and can itself be viewed as an example of the more general moonshine phenomenon which connects finite groups and distinguished modular objects. In this paper we introduce the notion of generalised umbral moonshine, which includes the generalised Mathieu moonshine [Gaberdiel M.R., Persson D., Ronellenfitsch H., Volpato R., Commun. Number Theory Phys. 7 (2013), 145-223] as a special case, and provide supporting data for it. A central role is played by the deformed Drinfel'd (or quantum) double of each umbral finite group $G$, specified by a cohomology class in $H^3(G,U(1))$. We conjecture that in each of the 23 cases there exists a rule to assign an infinite-dimensional module for the deformed Drinfel'd double of the umbral finite group underlying the mock modular forms of umbral moonshine and generalised umbral moonshine. We also discuss the possible origin of the generalised umbral moonshine.

==> anc/groupconstruction.g <==
######################################################################
#
# Run this code using: Read("CocycleFinding.g") from the containing folder.
#
# Construction of the umbral groups.  Most of the groups were constructed by Duncan and the rest by Whalen.
# Cocycles were computed by Whalen.
# This code should take ~10 mintes to run the first time, and milliseconds on subsequent runs, because we only
# calculate the resolutions if the symbol we are going to assign to them is undefined.  If you skip evaluating rr4,
# the first runtime drops to about 20s.
#
# Most of the umbral groups have the following information
# !.MoonshineR is a resolution of the group up to order 4
# !.MoonshineClassReps is a list of representatives of all the conjugacy classes
# !.MoonshineClassNames is the names of the corresponding classes in GAP's character table.  This may not correspond to UMatNL
# !.Moonshinens are the ns of the corresponding classes in the n|h of UMatNL
# !.Moonshinehs are the hs
# !.Moonshinev are the vs from which the multiplier system is constructed, using the original Umbral Moonshine paper.  Some
#     groups have nonstandard multipliers.  See the comments for the vs.
# !.MoonshineVec is the cocycle corresponding to the multiplier system of the McKay-Thompson series
# !.MoonshineVecPrime is the other choice of cocycle in the case that it is ambiguous from the information I know
# !.MoonshineExp is the exponent of the resolution
#
# CURRENT STATE
# gg2: has classes, ns, and hs, but no cocycle information
# gg3: complete, but only in the Sylow subgroups.  Cocycle for Sylow 2 is ambiguous.
# gg4: complete
# gg5: complete
# gg6: complete, but ambiguous cocycle
# gg63: complete, but note, n|h=2|101 is written in the construction for 2B which has n|h=2|1
# gg7: complete, but ambiguous cocycle
# gg8: complete
# gg9: complete
# gg10: complete
# gg105: complete.
# gg12: complete
# gg124: complete
# gg13: complete
# gg147: complete
# gg16: complete
# gg18: complete
# gg189: complete
# gg2211: complete
# gg25: complete
# gg3015: trivial
# gg3061015: complete
# gg4623: trivial
#
# Note that for l=0,1 mod 4, v=3 mod 4, l=2,3 mod 4, v=1 mod 4
# Note that for l=0 mod 3, v=2 mod 3, l=2 mod 4, v=1 mod 3
#
######################################################################

LoadPackage("HAP");

#------------------------------------------------#
# Construction of G^{(2)}
#------------------------------------------------#

gg2:=MathieuGroup(24);
gg2!.Moonshinem := 2;


gg2!.MoonshineClassNames := [ "1a", "5a", "3a", "2a", "4a", "2b", "4b", "7a", "7b", "14a", "14b", "23a", "23b", "15a", "15b", "3b", "6a",
"12a", "11a", "10a", "21a", "21b", "4c", "8a", "6b", "12b" ];
gg2!.MoonshineClassNames :=[ (), (1,21,15,24,2)(3,18,22,16,19)(4,17,6,9,20)(5,11,10,12,23), (1,10,22)(2,11,18)(3,24,5)(7,14,13)(12,16,21)(15,
  23,19), (1,7)(2,21)(4,8)(10,14)(11,12)(13,22)(16,18)(17,20), (1,12,7,11)(2,22,21,13)(3,19)(4,17,8,20)(5,23)(6,
    9)(10,16,14,18)(15,24), (1,8)(2,18)(3,6)(4,7)(5,24)(9,19)(10,22)(11,17)(12,20)(13,14)(15,23)(16,21),
    (1,22,8,10)(2,17,18,11)(3,23,6,15)(4,14,7,13)(5,9,24,19)(12,21,20,16), (1,2,18,14,4,13,17)(3,5,23,9,24,19,6)(7,
      21,16,10,8,22,20), (1,17,13,4,14,18,2)(3,6,19,24,9,23,5)(7,20,22,8,10,16,21), (1,8,2,22,18,20,14,7,4,21,13,16,
        17,10)(3,24,5,19,23,6,9)(11,12), (1,22,14,21,17,8,18,7,13,10,2,20,4,16)(3,19,9,5,6,24,23)(11,12),
        (1,8,12,19,20,17,14,24,21,7,6,5,15,10,18,23,13,9,11,4,22,3,2), (1,2,3,22,4,11,9,13,23,18,10,15,5,6,7,21,24,14,17,
          20,19,12,8), (1,4,17,11,24)(2,19,22,12,21,6,23,15,7,10,13,3,14,8,9)(5,18,16), (1,4,17,11,24)(2,3,15,12,9,13,23,
            22,8,10,6,19,14,7,21)(5,16,18), (1,21,14)(2,23,5)(3,8,4)(6,16,20)(7,17,22)(9,19,11)(10,13,24)(12,15,18),
            (1,19,21,11,14,9)(2,12,23,15,5,18)(3,13,8,24,4,10)(6,22,16,7,20,17), (1,5,19,18,21,2,11,12,14,23,9,15)(3,22,13,
              16,8,7,24,20,4,17,10,6), (1,2,15,13,5,9,23,4,7,22,11)(3,21,19,16,12,24,18,6,17,20,8),
              (1,19,3,9,2,7,18,12,23,22)(4,6,16,11,10,17,5,15,24,14)(8,21)(13,20), (1,4,18,12,5,15,10,7,13,22,3,19,24,23,8,2,
                17,20,6,11,16)(9,21,14), (1,3,16,22,11,13,6,7,20,10,17,15,2,5,8,12,23,18,24,4,19)(9,21,14),
                (1,11)(2,18,14,6)(3,17,20,22)(4,24,10,13)(7,9,19,23)(8,16), (1,16,11,8)(2,24,18,10,14,13,6,4)(3,9,17,19,20,23,22,
                  7)(12,15), (1,24)(2,22,23)(3,6,8,5,12,19)(7,20,18,11,15,21)(9,17,10)(13,16), (1,16,24,13)(2,10,22,9,23,17)(3,7,
                    6,20,8,18,5,11,12,15,19,21)(4,14) ];
gg2!.Moonshinens := [1,5,3,2,4,2,4,7,7,14,14,23,23,15,15,3,6,12,11,10,21,21,4,8,6,12];
gg2!.Moonshinehs := [1,1,1,1,2,2,4,1,1, 1, 1, 1, 1, 1, 1,3,6, 2, 1, 2, 3, 3,1,1,1,12];
gg2!.Moonshinev:=1;

#------------------------------------------------#
# Construction of G^{(3)}
#------------------------------------------------#

# 2.M12
gg3:=Group([ (2,3,4,5,6,7,8,9,10,11,12)(14,15,16,17,18,19,20,21,22,23,24), (1,8)(4,24)(5,7)(9,22)(10,21)(12,16)(13,20)(17,19) ]);
gg3!.Moonshinem:=3;

gg3s2 := Group( [ ( 1,13)( 2,14)( 3,15)( 4,16)( 5,17)( 6,18)( 7,19)( 8,20)( 9,21)(10,22)(11,23)(12,24),
  ( 3,10)( 4, 7)( 8, 9)(11,12)(15,22)(16,19)(20,21)(23,24), ( 4,12)( 5, 6)( 7,11)( 8, 9)(16,24)(17,18)
    (19,23)(20,21), ( 1,13)( 2,14)( 4,19,12,23)( 5, 8, 6, 9)( 7,24,11,16)(17,20,18,21),
  ( 1, 2)( 3,10)( 4,16)( 5, 6)( 7,19)( 8, 9)(11,23)(12,24)(13,14)(15,22)(17,18)(20,21),
  ( 1, 3,13,15)( 2,10,14,22)( 4,19,16, 7)( 5, 8,17,20)( 6, 9,18,21)(11,12,23,24),
  ( 1,17,13, 5)( 2,18,14, 6)( 3, 9,15,21)( 4,24,16,12)( 7,23,19,11)( 8,22,20,10) ] ); #SylowSubgroup(gg3,2);
gg3s3 := Group([ (1,9,10)(2,12,18)(3,16,23)(4,11,15)(6,14,24)(13,21,22), (1,2,15)(3,13,14)(4,9,12)(5,8,19)
(6,23,22)(7,17,20)(10,18,11)(16,21,24), (2,12,18)(3,23,16)(4,15,11)(5,8,19)(6,14,24)(7,17,20) ]); #SylowSubgroup(gg3,3);
gg3s2!.Moonshinem := 3;
gg3s3!.Moonshinem := 3;

N1:=gg3s2;
N2:= Group([ (1,2)(3,10)(4,24)(7,23)(11,19)(12,16)(13,14)(15,22), (4,12)(5,6)(7,11)(8,9)(16,24)(17,18)(19,23)(20,21) ]);
N3:=Group(());
if not IsBound(rr3s2) then rr3s2 := ResolutionNormalSeries([N1,N2,N3],4); fi;
if not IsBound(rr3s3) then rr3s3 := ResolutionFiniteGroup(gg3s3,4); fi;
gg3s2!.MoonshineR := rr3s2;
gg3s3!.MoonshineR := rr3s3;

gg3!.MoonshineClassReps:=[ (), (1,13)(2,14)(3,15)(4,16)(5,17)(6,18)(7,19)(8,20)(9,21)(10,22)(11,23)(12,24), (1,8)(3,6)(4,22)(9,24)(10,16)(12,21)(13,20)(15,18), (1,20)(2,14)(3,18)(4,10)(5,17)(6,15)(7,19)(8,13)(9,12)(11,23)(16,22)(21,
    24), (1,24,22)(2,7,5)(4,8,9)(10,13,12)(14,19,17)(16,20,21), (1,12,22,13,24,10)(2,19,5,14,7,17)(3,15)(4,20,9,16,8,21)(6,18)(11,23), (1,4,24,8,22,9)(2,5,7)(3,6)(10,21,13,16,12,20)(14,17,19)(15,18),
  (1,16,24,20,22,21)(2,17,7,14,5,19)(3,18)(4,12,8,10,9,13)(6,15)(11,23), (1,2,22,9)(4,12,7,6)(5,17)(10,21,13,14)(11,23)(16,24,19,18), (1,24,2,19,22,18,9,16)(4,13,12,14,7,10,6,21)(5,11,17,23)(8,20),
  (1,12,2,7,22,6,9,4)(3,15)(5,23,17,11)(10,18,21,16,13,24,14,19), (1,24,17,4)(2,21)(3,8,18,19)(5,16,13,12)(6,7,15,20)(9,14)(10,11)(22,23), (1,3,4,19,17,18,24,8)(2,10,21,11)(5,6,12,20,13,15,16,7)(9,23,14,22),
  (1,15,4,7,17,6,24,20)(2,22,21,23)(3,16,19,5,18,12,8,13)(9,11,14,10), (1,4,22,11,24,9,19,8,18,5,14,13,16,10,23,12,21,7,20,6,17,2)(3,15), (1,16,22,23,24,21,19,20,18,17,14)(2,13,4,10,11,12,9,7,8,6,5),
  (1,2,17,6,20,7,21,12,23,10,16,13,14,5,18,8,19,9,24,11,22,4)(3,15), (1,14,17,18,20,19,21,24,23,22,16)(2,5,6,8,7,9,12,11,10,4,13), (1,24,13,12)(2,4,14,16)(3,23,15,11)(5,6,17,18)(7,22,19,10)(8,21,20,9),
  (1,9,17,2,23,13,21,5,14,11)(3,24,8,18,4,15,12,20,6,16)(7,19)(10,22), (1,21,17,14,23)(2,11,13,9,5)(3,12,8,6,4)(15,24,20,18,16), (1,4,9,15,17,12,2,20,23,6,13,16,21,3,5,24,14,8,11,18)(7,10,19,22),
  (1,16,9,3,17,24,2,8,23,18,13,4,21,15,5,12,14,20,11,6)(7,22,19,10), (1,2,15)(3,13,14)(4,12,8)(5,19,22)(6,9,23)(7,10,17)(11,18,21)(16,24,20), (1,14,15,13,2,3)(4,24,8,16,12,20)(5,7,22,17,
    19,10)(6,21,23,18,9,11), (1,7,14,22,15,17,13,19,2,10,3,5)(4,9,24,11,8,6,16,21,12,23,20,18) ];
gg3!.MoonshineClassNames:=[ "1a", "2a", "2b", "2c", "3a", "6a", "6b", "6c", "4a", "8a", "8b", "4b", "8c", "8d", "22a", "11a", "22b", "11b", "4c", "10a", "5a", "20a", "20b", "3b", "6d", "12a" ];
#gg3!.Moonshinens := [ 1, 1, 2, 2, 3, 3, 6, 6, 4, 8, 8, 4, 8, 8, 11, 11, 11, 11, 2, 5, 5, 10, 10, 3, 6, 6];
#gg3!.Moonshinehs := [ 1, 4, 1, 2, 1, 4, 1, 2, 1, 1, 1, 2, 4, 4, 4, 1, 4, 1, 8, 4,     1,  8,  8, 3, 2, 24];
gg3!.Moonshinens := [ 1, 1, 2, 2, 3, 3, 6, 6, 4, 8, 8, 4, 8, 8, 11, 11, 11, 11, 2, 5, 5, 10, 10, 3,  3,  6];
gg3!.Moonshinehs := [ 1, 4, 1, 2, 1, 4, 1, 2, 1, 1, 1, 2, 4, 4,  4,  1,  4,  1, 8, 4, 1,  8,  8, 3, 12, 24];
gg3!.Moonshinev:=5; # mod 12
gg3s2!.Moonshinev:=5;
gg3s3!.Moonshinev:=5;

gg3s2!.MoonshineClassNames:=[ "1a", "2a", "2b", "4a", "2c", "2d", "2e", "4b", "4c", "4d", "4e", "8a", "8b", "4f", "4g", "4h", "4i", "8c", "8d", "2f", "2g", "2h", "2i" ];
gg3s2!.MoonshineClassReps:=[ (), (4,12)(5,6)(7,11)(8,9)(16,24)(17,18)(19,23)(20,21), (3,10)(4,7)(8,9)(11,12)(15,22)(16,19)(20,21)(23,24), (3,15)(4,7,12,11)(5,20,6,21)(8,18,9,17)(10,
    22)(16,19,24,23), (3,22)(5,21)(6,20)(7,11)(8,18)(9,17)(10,15)(19,23), (1,2)(3,10)(4,16)(5,6)(7,19)(8,9)(11,23)(12,24)(13,14)(15,22)(17,18)(20,21),
  (1,2)(3,15)(4,16)(5,20)(6,21)(7,23)(8,17)(9,18)(10,22)(11,19)(12,24)(13,14), (1,2)(3,22)(4,19,12,23)(5,21,6,20)(7,24,11,16)(8,17,9,18)(10,15)(13,14),
  (1,3,13,15)(2,10,14,22)(4,19,16,7)(5,8,17,20)(6,9,18,21)(11,12,23,24), (1,3,14,22)(2,10,13,15)(5,8,18,21)(6,9,17,20)(7,19)(11,23),
  (1,3,14,22)(2,10,13,15)(4,12)(5,9,18,20)(6,8,17,21)(7,23)(11,19)(16,24), (1,5,15,20,14,18,10,9)(2,6,22,21,13,17,3,8)(4,12,16,24)(7,19),
  (1,5,22,20,14,18,3,9)(2,6,15,21,13,17,10,8)(4,11,12,19)(7,16,23,24), (1,5,13,17)(2,6,14,18)(3,20,15,8)(4,11,16,23)(7,12,19,24)(9,10,21,22),
  (1,5,14,18)(2,6,13,17)(3,20,22,9)(4,19)(7,16)(8,10,21,15)(11,12)(23,24), (1,5,13,17)(2,6,14,18)(3,21,15,9)(4,12,16,24)(7,11,19,23)(8,10,20,22),
  (1,5,14,18)(2,6,13,17)(3,21,22,8)(4,16)(7,19)(9,10,20,15), (1,8,3,17,14,21,22,6)(2,9,10,18,13,20,15,5)(4,7,12,23)(11,16,19,24),
  (1,8,10,17,14,21,15,6)(2,9,3,18,13,20,22,5)(4,12,16,24)(11,23), (1,13)(2,14)(3,15)(4,16)(5,17)(6,18)(7,19)(8,20)(9,21)(10,22)(11,23)(12,24),
  (1,13)(2,14)(3,15)(4,24)(5,18)(6,17)(7,23)(8,21)(9,20)(10,22)(11,19)(12,16), (1,13)(2,14)(3,22)(4,19)(5,17)(6,18)(7,16)(8,21)(9,20)(10,15)(11,24)(12,23),
  (1,14)(2,13)(3,22)(5,18)(6,17)(8,21)(9,20)(10,15) ];
gg3s2!.Moonshinens:=[ 1, 2, 2, 4, 2, 2, 2, 4, 2, 4, 4, 8, 8, 2, 4, 2, 4, 8, 8, 1, 2, 2, 2 ];
gg3s2!.Moonshinehs:=[ 1, 1, 1, 1, 1, 2, 2, 2, 8, 1, 2, 1, 4, 8, 2, 8, 1, 4, 1, 4, 2, 2, 1 ];

# There are two cocycles that satisfy the conjugacy relations
gg3s2!.MoonshineVec:=[ 4, 2, 4, 6, 4, 2, 4, 6, 2, 4, 2, 2, 4, 0, 0, 4, 6, 4, 7, 1, 1, 2, 5, 6, 6, 2, 2, 4, 6, 2, 4, 0, 4, 2, 2 ];
gg3s2!.MoonshineVecPrime:=[ 4, 2, 4, 6, 4, 2, 4, 6, 2, 4, 2, 2, 4, 0, 0, 4, 6, 4, 3, 5, 5, 2, 1, 6, 6, 2, 2, 4, 6, 2, 4, 0, 4, 2, 2 ];

gg3s3!.MoonshineClassNames:=[ "1a", "3a", "3b", "3c", "3d", "3e", "3f", "3g", "3h", "3i", "3j" ];
gg3s3!.MoonshineClassReps:=[ (), (2,12,18)(3,23,16)(4,15,11)(5,8,19)(6,14,24)(7,17,20), (2,18,12)(3,16,23)(4,11,15)(5,19,8)(6,24,14)(7,20,17), (1,2,4)(3,22,6)(5,19,8)(7,20,17)(9,12,
    11)(10,18,15)(13,14,16)(21,24,23), (1,2,11)(3,21,24)(4,10,18)(6,16,22)(9,12,15)(13,14,23), (1,2,15)(3,13,14)(4,9,12)(5,8,19)(6,23,22)(7,17,20)(10,18,
    11)(16,21,24), (1,4,2)(3,6,22)(5,8,19)(7,17,20)(9,11,12)(10,15,18)(13,16,14)(21,23,24), (1,4,18)(2,9,11)(3,24,22)(5,19,8)(6,13,16)(7,20,17)(10,15,
    12)(14,21,23), (1,4,12)(2,10,15)(3,14,22)(6,21,23)(9,11,18)(13,16,24), (1,9,10)(2,12,18)(3,16,23)(4,11,15)(6,14,24)(13,21,22),
  (1,10,9)(2,18,12)(3,23,16)(4,15,11)(6,24,14)(13,22,21) ];
gg3s3!.Moonshinens:=[ 1, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3 ];
gg3s3!.Moonshinehs:=[ 1, 1, 1, 3, 1, 3, 3, 3, 1, 1, 1 ];
gg3s3!.MoonshineVec:=[ 0, 2, 2, 0, 0, 1 ]; #unique
#ClassNames(CharacterTable(gg3s2));
#List(ConjugacyClasses(CharacterTable(gg3s3)),class->Representative(class));
#List(gg3s2!.MoonshineClassReps,class->gg3!.Moonshinehs[ConjugateToWhich(gg3,gg3!.MoonshineClassReps,class)]);
#List(gg3s2!.MoonshineClassReps,class->ConjugateToWhich(gg3,gg3!.MoonshineClassReps,class));


#------------------------------------------------#
# Construction of G^{(4)}
#------------------------------------------------#

gg4:=Group([ (2,3,4,5,6,7,8)(10,11,12,13,14,15,16), (1,7)(4,14)(5,13)(6,12)(8,16)(9,15) ]);
exp4:=12;
cc4:=[ 0, 0, 0, 0, 0, 0, 6, 18, 18, 6, 0, 6, 18, 6, 18, 6, 6, 18, 6, 6, 18, 6, 0, 0, 0, 0, 0, 0, 0,
  12, 0, 6, 3, 12, 6, 6, 12, 18, 6, 18, 6, 0, 9, 15, 12, 0, 12, 21, 12, 18, 12, 6, 0, 12, 0, 0, 0, 15,
  15, 3, 9, 12, 12, 3, 6, 12, 12, 21, 15, 0, 9, 9, 15, 18, 18, 3, 3, 3, 15, 12, 18, 21, 12, 12, 18, 6,
  3, 0, 15, 12, 15, 9, 15, 0, 6, 21, 3, 9, 0, 18, 12, 3, 18, 6, 6, 21, 12, 12, 12, 0, 0, 18, 18, 6, 0,
  12, 12, 0, 12, 12, 6, 12, 6, 6, 0, 6 ]; #or
cc4prime:=[ 0, 0, 0, 0, 0, 0, 6, 18, 18, 6, 0, 6, 18, 6, 18, 6, 6, 18, 6, 6, 18, 6, 0, 0, 0, 0, 0, 0, 0, 12, 0, 6, 15, 12, 6, 6, 12, 18, 6, 18, 6, 0, 21, 3, 12, 0, 12, 9, 12, 18, 12, 6, 0, 12, 0, 0, 0, 3, 3, 15, 21, 12, 12, 15, 6, 12, 12, 9, 3, 0, 21, 21, 3, 18, 18, 15, 15, 15, 3, 12, 18, 9, 12, 12, 18, 6, 15, 0, 3, 12, 3, 21, 3, 0, 6, 9, 15, 21, 0, 18, 12, 15, 18, 6, 6, 9, 12, 12, 12, 0, 0, 18, 18, 6, 0, 12, 12, 0, 12, 12, 6, 12, 6, 6, 0, 6 ];


#Resolution.  Takes ~10 minutes to calculate.
# N1:=gg4;
# N2:=Group([ (1,9)(2,10)(3,11)(4,12)(5,13)(6,14)(7,15)(8,16), (1,2)(3,7)(4,5)(6,8)(9,10)(11,15)(12,13)
# (14,16), (1,3)(2,7)(4,8)(5,6)(9,11)(10,15)(12,16)(13,14), (1,4)(2,5)(3,8)(6,7)(9,12)(10,13)(11,16)
# (14,15) ]); # Z_2^4
# N3:=Group(());
# if not IsBound(rr4) then rr4:=ResolutionNormalSeries([N1,N2,N3],4); fi;
# gg4!.MoonshineR:=rr4;

gg4!.Moonshinem:=4;
gg4!.MoonshineClassReps:=[ (), (1,9)(2,10)(3,11)(4,12)(5,13)(6,14)(7,15)(8,16), (1,15)(2,11)(3,10)(4,14)(5,16)(6,12)(7,9)(8,13),
(3,11)(4,13)(5,12)(6,8)(7,15)(14,16), (1,15,9,7)(2,11,10,3)(4,8,12,16)(5,6,13,14),
(1,16,2,14)(3,4,7,5)(6,9,8,10)(11,12,15,13), (3,4,6)(5,8,7)(11,12,14)(13,16,15),
(1,9)(2,10)(3,12,6,11,4,14)(5,16,7,13,8,15), (1,10)(2,9)(3,13,6,15,4,16)(5,14,7,12,8,11),
(1,2)(3,5,6,7,4,8)(9,10)(11,13,14,15,12,16), (1,9)(3,12,15,13)(4,7,5,11)(6,16,14,8),
(1,7,16,4,9,15,8,12)(2,11,14,13,10,3,6,5), (1,9)(2,11,4,13,6,15,8,10,3,12,5,14,7,16),
(2,3,4,5,6,7,8)(10,11,12,13,14,15,16), (1,9)(2,3,4,7,16,6,5,10,11,12,15,8,14,13),
(2,11,4,15,16,14,5)(3,12,7,8,6,13,10) ];

# I think that the choice of vector here is not unique, although I can't calculate the cocycles involving the elements of order 7 in
# a sensible amount of time, so it's possible that that would distinguish it.
# Given that the Sylow subgroup for 7 is Z/7Z, and the order seven element has n|h=7|1, it seems
# likely that the corresponding class is trivial.

# VecPrime known to be invalid because of restrictions on the spaces of theta functions corresponding (4B,4a).
# gg4!.MoonshineVecPrime:=[ 0, 0, 0, 0, 0, 0, 6, 18, 18, 6, 0, 6, 18, 6, 18, 6, 6, 18, 6, 6, 18, 6, 0, 0, 0, 0, 0, 0, 0, 12, 0, 6, 3, 12, 6,
#      6, 12, 18, 6, 18, 6, 0, 9, 15, 12, 0, 12, 21, 12, 18, 12, 6, 0, 12, 0, 0, 0, 15, 15, 3, 9, 12, 12, 3, 6, 12, 12, 21, 15, 0, 9, 9, 15, 18, 18, 3, 3, 3, 15, 12, 18, 21, 12, 12, 18, 6, 3, 0, 15, 12, 15,
#      9, 15, 0, 6, 21, 3, 9, 0, 18, 12, 3, 18, 6, 6, 21, 12, 12, 12, 0, 0, 18, 18, 6, 0, 12, 12, 0, 12, 12, 6, 12, 6, 6, 0, 6 ];
gg4!.MoonshineVec:=
 [ 0, 0, 0, 0, 0, 0, 6, 18, 18, 6, 0, 6, 18, 6, 18, 6, 6, 18, 6, 6, 18, 6, 0, 0, 0, 0, 0, 0, 0, 12, 0, 6, 15, 12, 6, 6, 12, 18, 6, 18, 6, 0, 21, 3, 12, 0, 12, 9, 12, 18, 12, 6, 0, 12, 0, 0, 0,
     3, 3, 15, 21, 12, 12, 15, 6, 12, 12, 9, 3, 0, 21, 21, 3, 18, 18, 15, 15, 15, 3, 12, 18, 9, 12, 12, 18, 6, 15, 0, 3, 12, 3, 21, 3, 0, 6,
     9, 15, 21, 0, 18, 12, 15, 18, 6, 6, 9, 12, 12, 12, 0, 0, 18, 18, 6, 0, 12, 12, 0, 12, 12, 6, 12, 6, 6, 0, 6 ];
gg4!.MoonshineClassNames :=[ "1a", "2a", "2b", "2c", "4a", "4b", "3a", "6a", "6b", "6c", "4c",
 "8a", "14a", "7a", "14b", "7b" ];
gg4!.Moonshinens := [1,1,2,2,2,4,3,3,6,6,4,4,7,7,7,7];
gg4!.Moonshinehs := [1,2,2,1,4,4,1,2,2,2,1,8,2,1,2,1];
gg4!.Moonshinev:=3; # mod 4

#------------------------------------------------#
# Construction of G^{(5)}
#------------------------------------------------#
gg5:=Group((1,2,3,4,5),(4,5)(6,7,8,9));
cc5:=[ 6, 3, 6, 0, 3, 6, 3, 3, 0, 6, 0, 9, 9, 0, 0, 9, 10, 4, 7, 9, 9 ];
if not IsBound(rr5) then rr5:=ResolutionFiniteGroup(gg5,4); fi;
exp5:=12;

gg5!.MoonshineR:=rr5;
gg5!.Moonshinem:=5;
gg5!.MoonshineClassReps:=[ (), (6,8)(7,9), (4,5)(6,7,8,9), (4,5)(6,9,8,7), (3,4,5), (3,4,5)(6,8)(7,9), (2,3)(4,5), (2,3)(4,5)(6,8)(7,9),
(2,3,4,5)(6,7,8,9), (2,3,4,5)(6,9,8,7), (1,2)(3,4,5)(6,7,8,9), (1,2)(3,4,5)(6,9,8,7), (1,2,3,4,5),
(1,2,3,4,5)(6,8)(7,9) ];
gg5!.MoonshineClassNames:=[ "1a", "2a", "4a", "4b", "3a", "6a", "2b", "2c", "4c", "4d", "12a", "12b", "5a", "10a" ];
gg5!.Moonshinens := [1,1,2,2,3,3, 2,2,4,4, 6, 6,5,5];
gg5!.Moonshinehs := [1,4,8,8,3,12,2,1,1,1,24,24,1,4];
gg5!.Moonshinev:=7; #mod 12
# gg5!.Moonshine24:=[24,0,0,0,0, 0,0,8,4,4, 0, 0,4,0];
gg5!.Moonshine24:=[24,24,0,0,0, 0,8,8,0,0, 0, 0,4,4];

#gg5 has a unique cocycle
gg5!.MoonshineVec:=[ 6, 3, 6, 0, 3, 6, 3, 3, 0, 6, 0, 9, 9, 0, 0, 9, 10, 4, 7, 9, 9 ];
gg5!.MoonshineExp:=12;

#------------------------------------------------#
# Construction of G^{(6)} = A5^4 D4
#------------------------------------------------#

#targetkappa := [0,20,12,0,6,18,18,12] # The 18 is a bit weird, but it shows in the numerical calculations
#gg6:=GeneralLinearGroup(2,3);
gg6:=Group([ (1,9)(2,3)(4,5)(6,38)(7,8)(10,11)(12,13)(14,46)(15,16)(17,33)(18,19)(20,21)(22,30)(23,24)(25,41)(26,27)(28,29)(31,32)(34,35)(36,37)(39,40)(42,43)(44,45)(47,48), (1,4,2)(3,43,19)(5,7,6)(8,24,48)(9,12,10)(11,35,27)(13,15,14)(16,32,40)(17,20,18)(21,23,22)(25,28,26)(29,31,30)(33,36,34)(37,39,38)(41,44,42)(45,47,46) ]);
if not IsBound(rr6) then rr6:=ResolutionFiniteGroup(gg6,4); fi;
# Trivial cocycle

gg6!.MoonshineR:=rr6;
gg6!.Moonshinem:=6;
gg6!.MoonshineClassReps:=[ (), (1,2,4)(3,19,43)(5,6,7)(8,48,24)(9,10,12)(11,27,35)(13,14,15)(16,40,32)(17,18,20)(21,22,23)(25,26,28)(29,30,31)(33,34,36)(37,38,39)(41,42,44)(45,46,47), (1,3,18,21,30,32,15,12)(2,5,38,40,31,28,41,43)(4,
    9,11,26,29,22,24,7)(6,8,47,44,25,27,34,37)(10,13,46,48,23,20,33,35)(14,16,39,36,17,19,42,45), (1,5,8,23,30,28,27,10)(2,9,13,16,31,22,20,19)(3,42,25,29,32,39,6,4)(7,
    38,36,35,26,41,45,48)(11,34,17,21,24,47,14,12)(15,46,44,43,18,33,37,40), (1,6)(2,10)(3,44)(4,19)(5,48)(7,39)(8,21)(9,14)(11,36)(12,27)(13,40)(15,47)(16,29)(17,22)(18,34)(20,43)(23,31)(24,45)(25,30)(26,
    42)(28,35)(32,37)(33,38)(41,46), (1,8,30,27)(2,13,31,20)(3,25,32,6)(4,42,29,39)(5,23,28,10)(7,36,26,45)(9,16,22,19)(11,17,24,14)(12,34,21,47)(15,44,18,37)(33,40,46,43)(35,41,48,38),
  (1,14,41,30,17,38)(2,44,24,31,37,11)(3,10,36,32,23,45)(4,48,15,29,35,18)(5,19,34,28,16,47)(6,33,22,25,46,9)(7,21,43,26,12,40)(8,39,13,27,42,20), (1,30)(2,31)(3,32)(4,29)(5,28)(6,25)(7,26)(8,27)(9,
    22)(10,23)(11,24)(12,21)(13,20)(14,17)(15,18)(16,19)(33,46)(34,47)(35,48)(36,45)(37,44)(38,41)(39,42)(40,43) ];
gg6!.MoonshineClassNames:=[ "1a", "3a", "8a", "8b", "2a", "4a", "6a", "2b" ];
gg6!.Moonshinens := [1,3,4,4,2,2,3,1];
gg6!.Moonshinehs := [1,1,2,2,1,2,2,2];
gg6!.Moonshinev:=0; #mod 1

gg6!.MoonshineVec:=[ 0, 0, 0, 0, 0, 0 ];
gg6!.MoonshineVecPrime:=[ 0, 0, 0, 12, 12, 0 ];
gg6!.MoonshineExp:=24;

#------------------------------------------------#
# Construction of G^{(6+3)}
#------------------------------------------------#

gg63 := Group([ (2,6)(3,5)(4,10)(8,14)(9,13)(11,17)(15,16), (1,2,7,11,4)(3,8,15,17,10)(5,9,16,18,12) ]);
gg63!.Moonshinev:= -1; #mod 6 #there's a weirdness in the multiplier system in that it is always e(vcd/nh) even if h does not divide n
gg63!.MoonshineClassNames:=[ "1a", "3a", "3b", "2a", "6a", "5a", "15a", "15b", "2b", "4a", "6b", "4b", "12a", "3c", "2c", "6c" ];
gg63!.MoonshineClassReps:=[ (), (1,5,3)(2,9,8)(4,12,10)(6,14,13)(7,16,15)(11,18,17), (2,8,9)(4,12,10)(6,7,11)(13,15,17)(14,16,18), (4,14)(6,10)(7,17)(11,16)(12,13)(15,18), (1,5,3)(2,9,8)(4,13,10,14,12,6)(7,11,15,17,16,18),
  (2,10,14,7,18)(4,13,16,17,9)(6,15,11,8,12), (1,5,3)(2,4,6,7,17,8,10,13,15,18,9,12,14,16,11), (1,3,5)(2,12,13,7,11,9,10,6,16,18,8,4,14,15,17), (2,8)(3,5)(4,10)(6,14)(7,18)(11,16)(15,17),
  (3,5)(4,13,7,11)(6,15,18,10)(8,9)(12,14,16,17), (2,4,9,10,8,12)(3,5)(6,16,11,14,7,18)(13,15,17), (1,2)(3,8)(4,14,7,17)(5,9)(6,15,18,10)(11,12,13,16), (1,9,3,2,5,8)(4,13,15,17,12,6,7,11,10,14,16,18),
  (1,2,12)(3,8,4)(5,9,10)(6,7,18)(11,13,15)(14,16,17), (1,2)(3,9)(4,13)(5,8)(6,10)(7,11)(12,14)(15,18)(16,17), (1,2,10,13,7,18)(3,9,12,6,15,17)(4,14,16,11,5,8) ];
gg63!.Moonshinens := [1,1,3,2,2,5,5,5,2,4,6,4,4,3,  2,6];
gg63!.Moonshinehs := [1,3,3,1,3,1,3,3,2,1,6,2,6,1,101,1];
gg63!.Moonshinem:=63;

N1:=gg63;
N2:=Group([ (1,3,5)(2,7,6)
  (8,15,13)(9,16,14)(11,18,17), (2,8,9)(4,12,10)(6,7,11)(13,15,17)(14,16,18), (1,3,5)(2,9,8)(4,14,17)
  (6,18,10)(11,12,13), (1,6,4)(2,9,8)(3,13,10)(5,14,12)(11,17,18), (1,5,3)(2,9,8)(4,12,10)(6,14,13)
  (7,16,15)(11,18,17) ]);
N3:=Group([ (1,5,3)(2,9,8)(4,12,10)(6,14,13)(7,16,15)(11,18,17) ]);
N4:=Group(());
if not IsBound(rr63) then rr63:=ResolutionNormalSeries([N1,N2,N3,N4],4); fi;
gg63!.MoonshineR:=rr63;

#this is unique, assuming I didn't screw something up.
#gg63!.MoonshineVec:=[ 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 10, 0, 0, 6, 8, 6, 2, 8, 0, 6, 4, 2, 0, 4, 8, 0, 6, 8, 10, 10, 10, 0, 8, 6, 6, 0, 8, 4, 0, 0, 4, 0, 0, 10, 10, 10, 4, 0, 6, 0, 6, 0 ];
gg63!.MoonshineVec:=[ 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 10, 0, 0, 6, 8, 6, 2, 8, 0, 6, 4, 2, 0, 4, 8, 0, 6, 8, 10, 10, 10, 0, 8, 6, 6, 0, 8, 4, 0, 0, 4, 0, 0, 10, 10, 10, 4, 0, 6, 0, 6, 0 ];
#------------------------------------------------#
# Construction of G^{(7)} = A6^4
#------------------------------------------------#

#targetkappas := [0,18,0,12,12,12,0];
gg7:=Group([ (1,17,9)(2,5,3)(4,20,12)(6,24,23)(7,14,8)(10,13,11)(15,22,16)(18,21,19), (1,7,4,2)(3,21,8,6)(5,16,14,11)(9,15,12,10)(13,24,22,19)(17,23,20,18) ]); #SpecialLinearGroup(2,3);
cc7:=[ 0, 18, 18, 3, 6, 15, 6 ]; # or
#cc7:=[ 0, 18, 18, 15, 6, 3, 6 ];
exp7:=24;
if not IsBound(rr7) then rr7:=ResolutionFiniteGroup(gg7,4); fi;


gg7!.MoonshineClassReps:=[ (), (1,2,4,7)(3,6,8,21)(5,11,14,16)(9,10,12,15)(13,19,22,24)(17,18,20,23), (1,3,23)(2,12,16)(4,8,18)(5,13,21)(6,
  14,22)(7,9,11)(10,20,24)(15,17,19), (1,4)(2,7)(3,8)(5,14)(6,21)(9,12)(10,15)(11,16)(13,22)(17,20)(18,23)(19,24)
  , (1,5,10,4,14,15)(2,20,6,7,17,21)(3,24,11,8,19,16)(9,13,18,12,22,23), (1,6,16,4,21,11)(2,15,18,7,10,23)(3,17,
    22,8,20,13)(5,19,9,14,24,12), (1,14,10)(2,17,6)(3,19,11)(4,5,15)(7,20,21)(8,24,16)(9,22,18)(12,13,23) ];
gg7!.MoonshineClassNames:=[ "1a", "4a", "3a", "2a", "6a", "6b", "3b" ];
gg7!.Moonshinens:=[1,2,3,1,3,3,3];
gg7!.Moonshinehs:=[1,8,1,4,4,4,1];
gg7!.MoonshineR := rr7;
gg7!.Moonshinev:=1; # mod 4
gg7!.Moonshinem:=7;

#both of these are consistant up to the e,g multiplier system.
gg7!.MoonshineVec := [ 0, 18, 18, 3, 6, 15, 6 ];
gg7!.MoonshineVecPrime := [ 0, 18, 18, 15, 6, 3, 6 ];

#------------------------------------------------#
# Construction of G^{(8)}
#------------------------------------------------#

gg8:=Group([ (1,2)(3,8)(4,6)(5,7), (1,3,4,7)(2,5,6,8), (1,4)(2,6)(3,7)(5,8) ]); #DihedralGroup(8);
if not IsBound(rr8) then rr8:=ResolutionFiniteGroup(gg8,4); fi;
cc8:=[0,2,0,0];

# NB: 2b is the central element, not 2a
gg8!.MoonshineClassReps:=[ (), (1,2)(3,8)(4,6)(5,7), (1,3,4,7)(2,5,6,8), (1,4)(2,6)(3,7)(5,8), (1,5)(2,3)(4,8)(6,7) ];
gg8!.MoonshineClassNames:=[ "1a", "2a", "4a", "2b", "2c" ];
gg8!.Moonshinens:=[1, 2, 2, 1, 2 ]; # 2a and 2c (2B and 2C resp. in UMatNL) have different chis, but the same n|h
gg8!.Moonshinehs:=[1, 1, 4, 2, 1 ];
gg8!.MoonshineR := rr8;
gg8!.Moonshinev:=-1; #mod 2
gg8!.MoonshineVec:=cc8; #[ 0, 2, 0, 0 ]
gg8!.Moonshinem:=8;

#------------------------------------------------#
# Construction of G^{(9)}
#------------------------------------------------#

#targetkappas :=   [0,,1,,,3];
gg9:=Group([ (1,2)(3,12)(4,10)(5,11)(6,8)(7,9), (1,3,4,7,8,11)(2,5,6,9,10,12), (1,4,8)(2,6,10)(3,7,11)(5,9,12) ]); #DihedralGroup(12);
cc9:=[ 0, 3, 0, 5 ]; #, where we have made the choice that 2B in the paper is 2a in GAP or
#cc9:=[ 3, 0, 3, 2 ]; # with the choice that 2B in the paper is 2b in GAP so that 2C becomes 2a.
exp9:=6;
if not IsBound(rr9) then rr9:=ResolutionFiniteGroup(gg9,4); fi;

gg9!.MoonshineClassReps:=[ (), (1,2)(3,12)(4,10)(5,11)(6,8)(7,9), (1,3,4,7,8,11)(2,5,6,9,10,12), (1,4,8)(2,6,10)(3,7,11)(5,9,12),
(1,5)(2,3)(4,12)(6,11)(7,10)(8,9), (1,7)(2,9)(3,8)(4,11)(5,10)(6,12) ];
gg9!.MoonshineClassNames:=[ "1a", "2a", "6a", "3a", "2b", "2c" ];
gg9!.Moonshinens := [1,2, 3,3,2,1];
gg9!.Moonshinehs := [1,2,12,3,1,4];
gg9!.MoonshineR := rr9;
gg9!.Moonshinev:=-1; # mod 6
gg9!.MoonshineVec:=[ 3, 0, 3, 2 ]; #unique
gg9!.MoonshineExp:=6;
gg9!.Moonshinem:=9;


#------------------------------------------------#
# Construction of G^{(10)}
#------------------------------------------------#

gg10:=Group((1,2,3,4));
if not IsBound(rr10) then rr10:=ResolutionFiniteGroup(gg10,4); fi;

gg10!.MoonshineClassReps:=[ (), (1,2,3,4), (1,3)(2,4), (1,4,3,2) ];
gg10!.MoonshineClassNames:=[ "1a", "4a", "2a", "4b" ];
gg10!.Moonshinens := [1,2,1,2];
gg10!.Moonshinehs := [1,2,2,2];
gg10!.MoonshineR := rr10;
gg10!.Moonshinev:=1; #mod 1
gg10!.MoonshineVec:=[ 0 ]; #unique
gg10!.MoonshineExp:=4;
gg10!.Moonshinem:=10;

#------------------------------------------------#
# Construction of G^{(10+5)} =D6^4
#------------------------------------------------#

gg105:=SymmetricGroup([1..4]);
if not IsBound(rr105) then rr105:=ResolutionFiniteGroup(gg105,4); fi;

gg105!.MoonshineClassReps:=[ (), (1,2), (1,2)(3,4),(1,2,3),(1,2,3,4) ];
gg105!.MoonshineClassNames:=[ "1a", "2a", "2b","3a", "4a" ];
gg105!.Moonshinens := [1,2,2,3,4];
gg105!.Moonshinehs := [1,1,2,1,4];
gg105!.MoonshineR := rr105;
gg105!.Moonshinev:=1; #mod 4
gg105!.MoonshineVec:=[ 0 ]; #unique
gg105!.MoonshineExp:=4;
gg105!.Moonshinem:=105;

#------------------------------------------------#
# Construction of G^{(12)}
#------------------------------------------------#

gg12:=Group((1,2));
if not IsBound(rr12) then rr12:=ResolutionFiniteGroup(gg12,4); fi;

gg12!.MoonshineClassReps:=[ (), (1,2) ];
gg12!.MoonshineClassNames:=[ "1a", "2a" ];
gg12!.Moonshinens := [1,1];
gg12!.Moonshinehs := [1,2];
gg12!.MoonshineR := rr12;
gg12!.Moonshinev:=0; #mod 1
gg12!.MoonshineVec:=[ 0 ]; #unique
gg12!.MoonshineExp:=2;
gg12!.Moonshinem:=12;

#------------------------------------------------#
# Construction of G^{(12+4)}
#------------------------------------------------#

gg124:=Group([ (1,9)(2,3)(4,5)(6,38)(7,8)(10,11)(12,13)(14,46)(15,16)(17,33)(18,19)(20,21)(22,30)(23,24)(25,41)(26,27)(28,29)(31,32)(34,35)(36,37)(39,40)(42,43)(44,45)(47,48), (1,4,2)(3,43,19)(5,7,6)(8,24,48)(9,12,10)(11,35,27)(13,15,14)(16,32,40)(17,20,18)(21,23,22)(25,28,26)(29,31,30)(33,36,34)(37,39,38)(41,44,42)(45,47,46) ]);


#targetkappas = [ 0, 0, 6, 6, 0, 12, 0, 0 ];
cc124:= [ 0, 0, 0, 18, 6, 0 ];
if not IsBound(rr124) then rr124:=ResolutionFiniteGroup(gg124,4); fi;

gg124!.MoonshineClassReps:=[ (), (1,2,4)(3,19,43)(5,6,7)(8,48,24)(9,10,12)(11,27,35)(13,14,15)(16,40,32)(17,18,20)(21,22,23)(25,26,28)(29,30,31)(33,34,36)(37,38,39)(41,42,44)(45,46,47), (1,3,18,21,30,32,15,12)(2,5,38,40,31,28,41,43)(4,
    9,11,26,29,22,24,7)(6,8,47,44,25,27,34,37)(10,13,46,48,23,20,33,35)(14,16,39,36,17,19,42,45), (1,5,8,23,30,28,27,10)(2,9,13,16,31,22,20,19)(3,42,25,29,32,39,6,4)(7,
    38,36,35,26,41,45,48)(11,34,17,21,24,47,14,12)(15,46,44,43,18,33,37,40), (1,6)(2,10)(3,44)(4,19)(5,48)(7,39)(8,21)(9,14)(11,36)(12,27)(13,40)(15,47)(16,29)(17,22)(18,34)(20,43)(23,31)(24,45)(25,30)(26,
    42)(28,35)(32,37)(33,38)(41,46), (1,8,30,27)(2,13,31,20)(3,25,32,6)(4,42,29,39)(5,23,28,10)(7,36,26,45)(9,16,22,19)(11,17,24,14)(12,34,21,47)(15,44,18,37)(33,40,46,43)(35,41,48,38),
  (1,14,41,30,17,38)(2,44,24,31,37,11)(3,10,36,32,23,45)(4,48,15,29,35,18)(5,19,34,28,16,47)(6,33,22,25,46,9)(7,21,43,26,12,40)(8,39,13,27,42,20), (1,30)(2,31)(3,32)(4,29)(5,28)(6,25)(7,26)(8,27)(9,
    22)(10,23)(11,24)(12,21)(13,20)(14,17)(15,18)(16,19)(33,46)(34,47)(35,48)(36,45)(37,44)(38,41)(39,42)(40,43) ];

# NB: 2b is the central element
gg124!.MoonshineClassNames:=[ "1a", "3a", "8a", "8b", "2a", "4a", "6a", "2b" ];
gg124!.Moonshinens := [1,3,4,4,2,2,3,1];
gg124!.Moonshinehs := [1,1,8,8,1,4,2,2];
gg124!.MoonshineR := rr124;
gg124!.Moonshinev:= -1; #mod 4
gg124!.MoonshineVec:=[ 0, 0, 0, 18, 6, 0 ]; #unique
gg124!.MoonshineExp:=24;
gg124!.Moonshinem:=124;

#------------------------------------------------#
# Construction of G^{(13)}
#------------------------------------------------#

gg13:=Group((1,2,3,4));
cc13:=[1];
exp13:=4;
if not IsBound(rr13) then rr13:=ResolutionFiniteGroup(gg13,4); fi;

gg13!.MoonshineR:=rr13;
gg13!.MoonshineClassReps:=[ (), (1,2,3,4), (1,3)(2,4), (1,4,3,2) ];
gg13!.MoonshineClassNames:=[ "1a", "4a", "2a", "4b" ];
gg13!.Moonshinens:=[1,2,1,2];
gg13!.Moonshinehs:=[1,8,4,8];
gg13!.Moonshinev:=7;  #should be -1 mod 4  why is this 7?
gg13!.MoonshineVec:=[1]; #unique
gg13!.MoonshineExp:=4;
gg13!.Moonshinem:=13;

#------------------------------------------------#
# Construction of G^{(14+7)}
#------------------------------------------------#

gg147:=SymmetricGroup([1,2,3]);
if not IsBound(rr147) then rr147:=ResolutionFiniteGroup(gg147,4); fi;

gg147!.MoonshineR:=rr147;
gg147!.MoonshineClassReps:=[ (), (1,2), (1,2,3) ];
gg147!.MoonshineClassNames:=[ "1a", "2a", "3a" ];
gg147!.Moonshinens:=[1,2,3];
gg147!.Moonshinehs:=[1,1,3];
gg147!.Moonshinev:=1; #mod 3
gg147!.MoonshineVec:=[ 0, 0, 2, 0 ]; #unique
gg147!.MoonshineExp:=6;
gg147!.Moonshinem:=147;

#------------------------------------------------#
# Construction of G^{(16)}
#------------------------------------------------#

gg16:=Group((1,2));
if not IsBound(rr16) then rr16:=ResolutionFiniteGroup(gg16,4); fi;

gg16!.MoonshineR:=rr16;
gg16!.MoonshineClassReps:=[ (), (1,2)];
gg16!.MoonshineClassNames:=[ "1a", "2a"];
gg16!.Moonshinens:=[1,1];
gg16!.Moonshinehs:=[1,2];
gg16!.Moonshinev:=0; #mod 1
gg16!.MoonshineVec:=[0]; #unique
gg16!.MoonshineExp:=2;
gg16!.Moonshinem:=16;

#------------------------------------------------#
# Construction of G^{(18)}
#------------------------------------------------#

gg18:=Group((1,2));
if not IsBound(rr18) then rr18:=ResolutionFiniteGroup(gg18,4); fi;

gg18!.MoonshineR:=rr18;
gg18!.MoonshineClassReps:=[ (), (1,2)];
gg18!.MoonshineClassNames:=[ "1a", "2a"];
gg18!.Moonshinens:=[1,1];
gg18!.Moonshinehs:=[1,2];
gg18!.Moonshinev:=0; #mod 1
gg18!.MoonshineVec:=[0]; #unique
gg18!.MoonshineExp:=2;
gg18!.Moonshinem:=18;

#------------------------------------------------#
# Construction of G^{(18+9)}
#------------------------------------------------#

gg189:=Group((1,2));
if not IsBound(rr189) then rr189:=ResolutionFiniteGroup(gg189,4); fi;

gg189!.MoonshineR:=rr189;
gg189!.MoonshineClassReps:=[ (), (1,2) ];
gg189!.MoonshineClassNames:=[ "1a", "2a"];
gg189!.Moonshinens:=[1,2];
gg189!.Moonshinehs:=[1,1];
gg189!.Moonshinev:=0; #mod 1        #1; #mod 2.
gg189!.MoonshineVec:=[1]; #unique
gg189!.MoonshineExp:=2;
gg189!.Moonshinem:=189;

#------------------------------------------------#
# Construction of G^{(22+11)}
#------------------------------------------------#

gg2211:=Group((1,2));
if not IsBound(rr2211) then rr2211:=ResolutionFiniteGroup(gg2211,4); fi;
gg2211!.MoonshineR:=rr2211;
gg2211!.MoonshineClassReps:=[ (), (1,2) ];
gg2211!.MoonshineClassNames:=[ "1a", "2a"];
gg2211!.Moonshinens:=[1,2];
gg2211!.Moonshinehs:=[1,2];
gg2211!.Moonshinev:=1; #mod 2.
gg2211!.MoonshineVec:=[1]; #unique
gg2211!.MoonshineExp:=2;
gg2211!.Moonshinem:=2211;


#------------------------------------------------#
# Construction of G^{(25)} = A24
#------------------------------------------------#

gg25:=Group((1,2));
cc25:=[1];
if not IsBound(rr25) then rr25:=ResolutionFiniteGroup(gg25,4); fi;
gg25!.MoonshineR:=rr25;
gg25!.MoonshineClassReps:=[ (), (1,2) ];
gg25!.MoonshineClassNames:=[ "1a", "2a"];
gg25!.Moonshinens:=[1,1];
gg25!.Moonshinehs:=[1,4];
gg25!.Moonshinev:=1; #mod 2.
gg25!.MoonshineVec:=[1]; #unique
gg25!.MoonshineExp:=2;
gg25!.Moonshinem:=25;

#------------------------------------------------#
# Construction of G^{(30+15)}
#------------------------------------------------#

gg3015:=Group(());
if not IsBound(rr3015) then rr3015:=ResolutionFiniteGroup(gg3015,4); fi;
gg3015!.MoonshineR:=rr3015;
gg3015!.MoonshineClassReps:=[ () ];
gg3015!.MoonshineClassNames:=[ "1a"];
gg3015!.Moonshinens:=[1];
gg3015!.Moonshinehs:=[1];
gg3015!.Moonshinev:=0; #mod 1.
gg3015!.Moonshinem:=3015;

#------------------------------------------------#
# Construction of G^{(30+6,10,15)}
#------------------------------------------------#

gg3061015:=SymmetricGroup([1,2,3]);
if not IsBound(rr3061015) then rr3061015:=ResolutionFiniteGroup(gg3061015,4); fi;

gg3061015!.MoonshineR:=rr3061015;
gg3061015!.MoonshineClassReps:=[ (), (1,2), (1,2,3) ];
gg3061015!.MoonshineClassNames:=[ "1a", "2a", "3a" ];
gg3061015!.Moonshinens:=[1,2,3];
gg3061015!.Moonshinehs:=[1,1,3];
gg3061015!.Moonshinev:= -1; #mod 3
gg3061015!.MoonshineVec:=[ 0, 0, 4, 0 ]; #unique
gg3061015!.MoonshineExp:=6;
gg3061015!.Moonshinem:=3061015;

#------------------------------------------------#
# Construction of G^{(46+23)}
#------------------------------------------------#

gg4623:=Group(());
if not IsBound(rr4623) then rr4623:=ResolutionFiniteGroup(gg4623,4); fi;
gg4623!.MoonshineR:=rr4623;
gg4623!.MoonshineClassReps:=[ () ];
gg4623!.MoonshineClassNames:=[ "1a"];
gg4623!.Moonshinens:=[1];
gg4623!.Moonshinehs:=[1];
gg4623!.Moonshinev:=0; #mod 1.
gg4623!.Moonshinem:=4623;


==> anc/support.g <==
LoadPackage("HAP");

######################################################################
# Run this code using: Read("support.g");
#
# This code defines a large number of useful functions. The following is a subset.
#
# AutoResolveNormalSeries(G)
#  inputs: G,      a group
#  outputs: R,     a group resolution of G
#
# GetDistinctRankTwoAbelianSubgroups(G)
#  inputs: G,      a group
#  outputs: uniquepairs, a list of rank-two abelian subgroups of G up to conjugation
#
# ObstructedQ(group,R,cc,g,h)
#  inputs: group,  a group
#          R,      the resolution of group
#          cc,     the vector description of a cocycle
#          g,h     the generators for a rank-two abelian subgroup
#
#  outputs: obs,   A boolean describing whether <g,h> is obstructed
#
# FindUnobstructed(group, R, cc)
#  inputs: group,  a group
#          R,      the resolution of group
#          cc,     the vector description of a cocycle
#
#  outputs: L,     A list of all unobstructed rank-two abelian subgroups
#                  up to conjugation
#
# SilentVectorToCocycle(vector,GR)
#  inputs: vector, a vector description of a cocycle, like those found in
#                  group construction
#  inputs: GR,     a group or the resolution of a group
#
#  outputs: c,     a 3-cocycle, which can be called as c(g1,g2,g3), which returns
#                  an integer mod the exponent of the resolution
#
# ResolutionExponent(R)
#  inputs: R,      a resolution
#
#  outputs: exp    the exponent of the resolution
#
# TotalMultiplierPhase(group, R, cc, g, h, gamma)
#  inputs: group, R, a group and its resolution
#          cc,     a cocycle vector
#          g,h,    a commuting pair
#          gamma,  a 2x2 matrix in SL_2(Z)
#  
#  outputs: phase, the multiplier phase induced on phi_{g,h} be applying the
#                  modular operator |_gamma
#
# ConstructShurCoveringHomomorphism(G,g)
#  Prints a character table of the Schur cover of the centralizer of g in G, which is a list of
#  all its projective representations.  Also prints the correspondence from conjugacy classes
#  in the cover to conjugacy classes in the centralizer of g.
#  
#  outputs: the homomorphism defined by the cover or false if it is trivial
#
# cg(cocycle,g,h1,h2,exp)
#  inputs: cocycle, a cocycle function (like from SilentVectorToCocycle)
#          g, h1, h2, group elements
#          exp,    the exponent of the resolution that defined cocycle
#
#  outputs: cg,    cg_g(h1,h2) as defined in the paper.
#                  Given as an integer mod exp.
#
######################################################################

getorder:= function(vector,exp)
    if ForAll(vector,x->x=0) then return 1; fi;
    return exp/Gcd(exp,Gcd(vector));
end;

EWithName:=function(classnames, classreps, name)
  local index;
  index:=1;
  while index<=Length(classnames) do
    if classnames[index]=name then return classreps[index]; fi;
    index:=index+1;
  od;
  return false;
end;

MoonshineEWithName:=function(G,name)
  return EWithName(G!.MoonshineClassNames,G!.MoonshineClassReps,name);
end;

# For a given G, picks an aribtrary normal series and tries to resolve based off that.
AutoResolveNormalSeries:=function(G)
  local normalseries, R, subgroup, normalsubgroups;
  normalseries:=[G];
  subgroup:=G;
  Print("AutoResolving normal series:");
  #normalsubgroups := NormalSubgroups(G);
  while Size(subgroup)>1 do
    Print(Size(subgroup),"...");
    normalsubgroups:=Filtered(NormalSubgroups(subgroup),n->IsNormal(G,n));
    normalsubgroups:=Filtered(normalsubgroups,n->Size(n)<Size(subgroup));
    subgroup:=normalsubgroups[1];
    Append(normalseries,[subgroup]);
    #normalsubgroups:=Filtered(normalsubgroups,n->IsSubgroup(subgroup,n));
  od;
  Print("1\n");
  return ResolutionNormalSeries(normalseries,4);
end;


IsOld:=function(center,p)
  local g,h,z1,z2;
  # p is a rank at most 2 subgroup
  if IsCyclic(p) then return true; fi;

  g:=p.1;h:=p.2;

  for z1 in center do
    for z2 in center do
      if IsCyclic(Group([z1*g,z2*h])) then return true; fi;
    od;
  od;
  return false;
end;


Reps:=function(list)
  return List(list,s->Representative(s));
end;

ConjugateToWhich:=function(group,sets,element)
    local filtered;
    filtered :=Filtered([1..Size(sets)],n->IsConjugate(group,element,sets[n]));
    if Size(filtered)=0 then return false; fi;
    return filtered[1];
end;

InWhich:=function(sets,element)
    local filtered;
    filtered :=Filtered([1..Size(sets)],n->element in sets[n]);
    if Size(filtered)=0 then return false; fi;
    return filtered[1];
end;

GetDistinctRankTwoAbelianSubgroups := function(group)
    local cc,pairs,greps,hreps,cent,centcc,g,h,uniquepairs,n,m,ns,debug;
    debug := 0;

    # Get all of the gh pairs
    pairs := [];

    cc := ConjugacyClasses(group);
    if debug>0 then Print("calculated conjugacy classes\n"); fi;

    greps := List(cc,c->Representative(c));


    for g in greps do
        cent := Centralizer(group,g);
        centcc := ConjugacyClasses(cent);
        hreps := List(centcc,c->Representative(c));
        for h in hreps do
            Add(pairs,Group(g,h));
        od;
    od;
    if debug>0 then Print("found pairs: there are ",Size(pairs)," pairs\n"); fi;

    # Get the list of unique pairs
    uniquepairs := [];
    ns := [1..Size(pairs)];
    for n in ns do
        Add(uniquepairs,pairs[n]);
        Unbind(ns[n]);
        for m in ns do
            if IsConjugate(group,pairs[m],pairs[n]) then
                Unbind(ns[m]);
            fi;
        od;
    od;
    if debug>0 then Print("isolated unique pairs\n"); fi;

    return uniquepairs;
end;

IsRankTwoSubgroupCongruentToSubgroupOfSubgroup := function(group, ranktwo, sylowsubgroup)
    local sranktwos,sranktwo;

    sranktwos := GetDistinctRankTwoAbelianSubgroups(sylowsubgroup);
    for sranktwo in sranktwos do
        if IsConjugate(group,ranktwo,sranktwos) then
            return true;
        fi;
    od;
    return false;
end;


# Usage: Resolution(G)
# Returns a resolution of G of length 4 in characteristic 0
Resolution:=G->ResolutionFiniteGroup(G,4);

ResolutionExponent:=R->Lcm(Homology(TensorWithIntegers(R),3));

# Usage: ListStandardCocycles(G) or ListStandardCocycles(R)
# Returns a list of standard cohomological generators for the 3rd
# group cohomology of G into Z/expZ, which is in U(1), where exp
# is the exponent of the cohomology
ListStandardVectors := function(GR)
    local R,TT,exp,M,slns,BM,cycles,cobou,len,com,basis,cohom,elementorders,ranges,allvectors,allcocycles,hom;

    if IsGroup(GR) then
        R:=Resolution(GR);
    else R:=GR; fi;


    TT:=TensorWithIntegers(R);
    hom:=Homology(TT,3);
    exp:=Lcm(hom);;
    M:=CocycleCondition(R,3);;
    slns:=BasisNullspaceModN(TransposedMat(M),exp);;
    BM:=BoundaryMatrix(TT,3);;
    cycles:=NullspaceIntMat(TransposedMat(BM));;
    cobou:=NullspaceIntMat(TransposedMat(cycles));;

    # If cobou is trivial, the rest of this fails, so we skip it.
    if not cobou=[] then
        len:=RankMat(cobou)+RankMat(cycles);
        com:=ComplementIntMat(IdentityMat(len),cobou);;
        basis:=com.complement;;
        cohom:=BaseIntersectionIntMats(basis,slns);;
        cohom:=cohom mod exp;;
    else
        cohom:= slns;
    fi;

    # At this point we have a basis.  I actually want all of the cohomology functions, so I need to sum over the basis
    elementorders := List(cohom,c->[0..getorder(c,exp)-1]);
    ranges := Cartesian(elementorders);
    #Print("ranges: ",ranges,"\n");
    allvectors := ranges*cohom mod exp;
    allvectors := DuplicateFreeList(allvectors);
    return allvectors;
end;

ListStandardCocycles:=function(GR)
    local R,allvectors,allcocycles,exp;
    if IsGroup(GR) then
        R:=Resolution(GR);
    else R:=GR; fi;

    exp:=Lcm(Homology(TensorWithIntegers(R),3));
    #if homlist=[] then exp:=1; else exp:=Lcm(Homology(TensorWithIntegers(R),3)); fi;
    #exp:=Lcm(Homology(TensorWithIntegers(R),3));
    allvectors:=ListStandardVectors(R);
    allcocycles := List(allvectors,sol->StandardCocycle(R,sol,3,exp));
    return allcocycles;
end;

# Turns a solution of the cocycle condition into the corresponding standard cocycle
VectorToCocycle:= function(vector,GR)
    local R,TT,hom,exp;

    if IsGroup(GR) then
        R:=Resolution(GR);
    else R:=GR; fi;

    TT:=TensorWithIntegers(R);
    hom:=Homology(TT,3);
    Print("Homology:", hom,"\n");
    exp:=Lcm(hom);;
    return StandardCocycle(R,vector,3,exp);
end;

SilentVectorToCocycle:= function(vector,GR)
    local R,TT,hom,exp;

    if IsGroup(GR) then
        R:=Resolution(GR);
    else R:=GR; fi;

    TT:=TensorWithIntegers(R);
    hom:=Homology(TT,3);
    exp:=Lcm(hom);;
    return StandardCocycle(R,vector,3,exp);
end;

groupexponent:=function(group)
    return Lcm(GroupHomology(group,3));
end;


# Code for the calculation of multiplier systems

cg:=function(cocycle,g,h1,h2,exp)
    return cocycle(g,h1,h2)+cocycle(h1,h2,(h1*h2)^-1*g*h1*h2)-cocycle(h1,h1^-1*g*h1,h2) mod exp;
end;

# Evaluation of kappa, from equation (54) of 1211.7074v2
kappa:= function(cocycle,g,a,b,exp)
    local list;
    list := List([1..Order(g)],n->cocycle(g^a,g^(b+a*n),g^a));
    return Sum(list) mod exp;
end;

# Evaluation of xi, from equation (50)
xi := function(cocycle,g,h,k,exp)
    return cg(cocycle,g,h,k,exp)-cg(cocycle,g,k,h^k,exp) mod exp;
end;

matchtargetkappa:=function(cocycle,exp,hreps,target)
    local i,h,ka;

    for i in [1..Size(hreps)] do
        h:=hreps[i];
        if IsBound(target[i]) then
            ka := kappa(cocycle,h,1,0,exp);
            if ka <> target[i] then
                return false;
            fi;
        fi;
    od;
    return true;
end;

# checks whether two pairs of elements are pairwise conjugate.
IsPairwiseConjugate:= function(group,g1,h1,g2,h2)
    local gk,hk,gkcoset,hkcoset;

    if not IsConjugate(group,g1,g2) or not IsConjugate(group,h1,h2) then
        return false;
    fi;

    gk := RepresentativeAction(group,g1,g2);
    gkcoset := RightCoset(Centralizer(group,g1),gk);

    hk := RepresentativeAction(group,h1,h2);
    hkcoset := RightCoset(Centralizer(group,h1),hk);

    return Size(Intersection(hkcoset,gkcoset))>0;
end;

# returns k such that k^-1gk=g1^k=g2 and h1^k=h2
PairwiseConjugateRepresentative:=function(group,g1,h1,g2,h2)
    local gk,hk,gkcoset,hkcoset;
    gk := RepresentativeAction(group,g1,g2);
    gkcoset := RightCoset(Centralizer(group,g1),gk);

    hk := RepresentativeAction(group,h1,h2);
    hkcoset := RightCoset(Centralizer(group,h1),hk);

    return Intersection(hkcoset,gkcoset)[1];
end;

######################################################################
# This code is a tool to find obstructions for a given group
# It ignore the cyclic sbugroups, since those are already known,
# and returns the non-cyclic unobstructed rank 2 abelian subgroups
######################################################################

ObstructedFromCocycleQ:=function(group,c,exp,g,h) #c is cocycle
    local pairs, p,rpairs, obs,gk,gkcoset,hk,hkcoset,ks,k,out,phase,stab;
    p:=Group(g,h);

    if not g*h = h*g then
        Print("Error: g and h do not commute.");
        return false;
    fi;

    obs := false; #obstruction found

    #### OBSTRUCTION 1
    if IsConjugate(group,g,g^-1) and IsConjugate(group,h,h^-1) then
        # determine by what they are conjugate
        gk := RepresentativeAction(group,g,g^-1);
        gkcoset := RightCoset(Centralizer(group,g),gk);

        hk := RepresentativeAction(group,h,h^-1);
        hkcoset := RightCoset(Centralizer(group,h),hk);

        ks := Intersection(gkcoset,hkcoset);
        #Print("Possible type 2 obstruction. Testing ",Size(ks)," elements.\n");

        for k in ks do
            phase:= (-cg(c,h,g,g^-1,exp)-cg(c,g^-1,h,h^-1,exp) + xi(c,g^-1,h^-1,k,exp)) mod exp;
            if phase <> 0 then
                obs := true;
                Print("Type 2 obstruction found from k=",k,"\n");
                break;
            fi;
        od;
    fi;

    #### OBSTRUCTION 2
    # We are going to take the ugly route by bruteforce checking all the possibilities.
    # I am pretty sure it doesn't matter what generators we take, but I might want to verify this later

    if not obs then
        stab := Centralizer(group,p);
        if Size(stab)>1 then
            #Print("Possible type 1 obstruction. Testing ",Size(stab)," elements.\n");
        fi;
        for k in stab do
            phase := xi(c,g,h,k,exp) mod exp;
            if phase <> 0 then
                obs := true;
                Print("Type 1 obstruction found from k=",k,"\n");
                break;
            fi;
        od;

        if obs then
        else
            #Print("Not obstructed\n");
        fi;
    fi;

    return obs;
end;

ObstructedQ:=function(group,R,cc,g,h)
  local c,exp;
  c := SilentVectorToCocycle(cc,R);
  exp:=Lcm(Homology(TensorWithIntegers(R),3));
  return ObstructedFromCocycleQ(group,c,exp,g,h);
end;

FindUnobstructed:=function(group, R, cc)
    local c,exp,pairs, p,rpairs, g,h,obs,gk,gkcoset,hk,hkcoset,ks,k,out,phase,stab;
    c := VectorToCocycle(cc,R);
    exp:=Lcm(Homology(TensorWithIntegers(R),3));

    ## Start searching for obstructions
    pairs:=GetDistinctRankTwoAbelianSubgroups(group);
    rpairs:=Filtered(pairs,p->not IsCyclic(p));  # We know there are no obstructions for the rank 1 subgroups
    out := [];

    for p in rpairs do
        Print("\n",p,"\n");
        g := p.2;
        h := p.1;
        obs := false; #obstruction found

        #### OBSTRUCTION 1
        if IsConjugate(group,g,g^-1) and IsConjugate(group,h,h^-1) then
            # determine by what they are conjugate
            gk := RepresentativeAction(group,g,g^-1);
            gkcoset := RightCoset(Centralizer(group,g),gk);

            hk := RepresentativeAction(group,h,h^-1);
            hkcoset := RightCoset(Centralizer(group,h),hk);

            ks := Intersection(gkcoset,hkcoset);
            Print("Possible type 2 obstruction. Testing ",Size(ks)," elements.\n");

            for k in ks do
                phase:= (-cg(c,h,g,g^-1,exp)-cg(c,g^-1,h,h^-1,exp) + xi(c,g^-1,h^-1,k,exp)) mod exp;
                if phase <> 0 then
                    obs := true;
                    Print("Type 2 obstruction found from k=",k,"\n");
                    break;
                fi;
            od;
        fi;

        #### OBSTRUCTION 2
        # We are going to take the ugly route by bruteforce checking all the possibilities.
        # I am pretty sure it doesn't matter what generators we take, but I might want to verify this later

        if not obs then
            stab := Centralizer(group,p);
            if Size(stab)>1 then Print("Possible type 1 obstruction. Testing ",Size(stab)," elements.\n"); fi;
            for k in stab do
                phase := xi(c,g,h,k,exp) mod exp;
                if phase <> 0 then
                    obs := true;
                Print("Type 1 obstruction found from k=",k,"\n");
                    break;
                fi;
            od;
            if obs then
            else
                Print("Not obstructed\n");
                Add(out, p);
            fi;
        fi;
    od;
    return out;
end;

######################################################################
# List the gammas that are in the congruence subgroups for a given gamma
######################################################################


ListCongruenceSubgroup:=function(group, g, h)
    local ng, nh, a, b, c, d, list;

    list :=[];
    ng:=Order(g);
    nh:=Order(h);
    Print("elements are (mod ",ng,", mod ",ng,", mod ",nh,", mod ",nh,")\n");

    for a in [0..ng-1] do
        for b in [0..ng-1] do
            for c in [0..nh-1] do
                for d in [0..nh-1] do
                    if ((a *d -b * c) mod Gcd(ng,nh)=(1 mod Gcd(ng,nh))) and Gcd(a,b,ng)=1 and Gcd(c,d,nh)=1 and Gcd(a,c,ng,nh)=1 and Gcd(b,d,nh,ng)=1 and IsPairwiseConjugate(group, g, h, g^a*h^c,g^b*h^d) then
                        Print("contains (",a,",",b,",",c,",",d,")\n");
                        Add(list,[a,b,c,d]);
                    fi;
                od;
            od;
        od;
    od;
    return list;
end;
LCS:=ListCongruenceSubgroup;

ListCongruenceSubgroups:= function(group)
    local pairs, rpairs, p, g, h, ng, nh, a, b, c, d;
    pairs:=GetDistinctRankTwoAbelianSubgroups(group);
    rpairs:=Filtered(pairs,p->not IsCyclic(p));

    for p in rpairs do
        Print("\n",p,"\n");
        g := p.2;
        h := p.1;

        ListCongruenceSubgroup(group,g,h);
    od;
end;



getclassname:=function(g,tbl)
    local names, class, i;
    names := ClassNames( tbl );
    class := ConjugacyClasses(tbl);

    for i in [1..Size(class)] do
        if g in class[i] then
            return names[i];
        fi;
    od;
    return false;
end;


ZeroMinimum := function(list)
    if Length(list)=0 then return 0; else return Minimum(list); fi;
end;

ConstructCongruenceSubgroup:=function(x,y,z,ng,nh)
    local a,b,c,d,list;

    list :=[];

    for a in [0..ng-1] do
        for b in [0..ng-1] do
            for c in [0..nh-1] do
                for d in [0..nh-1] do
                    if ((a-1) mod y=0) and ((d-1) mod y=0) and (b mod z=0) and (c mod x=0) and ((a *d -b * c) mod Gcd(ng,nh)=(1 mod Gcd(ng,nh))) and Gcd(a,b,ng)=1 and Gcd(c,d,nh)=1 and Gcd(a,c,ng,nh)=1 and Gcd(b,d,nh,ng)=1 then
                        Add(list,[a,b,c,d]);
                    fi;
                od;
            od;
        od;
    od;
    return list;

end;

CongToString:=function(x,y,z)
    if x=1 and y=1 and z=1 then return "SL(2,Z)"; fi;
    if x=y and y=z then return JoinStringsWithSeparator(["Gamma(",PrintString(x),")"],""); fi;
    if y=1 and z=1 then return JoinStringsWithSeparator(["Gamma_0(",PrintString(x),")"],""); fi;
    if y=1 and x=1 then return JoinStringsWithSeparator(["Gamma^0(",PrintString(z),")"],""); fi;
    if x=y and z=1 then return JoinStringsWithSeparator(["Gamma_1(",PrintString(y),")"],""); fi;
    if x=1 and y=z then return JoinStringsWithSeparator(["Gamma^1(",PrintString(y),")"],""); fi;
    return JoinStringsWithSeparator(["Gamma(",PrintString(x),", ",PrintString(y),", ",PrintString(z),")"],"");
end;

# NameCongruenceSubgroup returns a name for the congruence subgroup if it is of the form
# Gamma_0(x)\cap Gamma(y)\cap Gamma^0(z)
NameCongruenceSubgroup:=function(ng,nh,list)
    local amin,bmin,cmin,dmin,x,y,z,comparelist;
    if nh=1 and ng=1 then return [1,1,1]; fi;

    amin := ZeroMinimum(Filtered(List(list,l->(l[1]-1) mod ng),l->l>0));
    bmin := ZeroMinimum(Filtered(List(list,l->l[2]),l->l>0));
    dmin := ZeroMinimum(Filtered(List(list,l->(l[4]-1) mod ng),l->l>0));
    cmin := ZeroMinimum(Filtered(List(list,l->l[3]),l->l>0));

    y := Gcd(Gcd(amin,dmin),ng,nh);
    x := Gcd(cmin,nh);
    z := Gcd(bmin,ng);
    Print(amin,bmin,cmin,dmin,"\n");
    Print(x,y,z,"\n");

    comparelist := ConstructCongruenceSubgroup(x,y,z,ng,nh);
    Print(comparelist,"\n");
    if IsEqualSet(comparelist,list) then
        return [x,y,z];
    else
        Print("Failed to determine subgroup\n");
        return [false,false,false];
    fi;
end;


######################################################################
# Functions for displaying the projective character tables of the centralizer of g in G
######################################################################

getclassname:=function(g,tbl)
    local names, class, i;
    names := ClassNames( tbl );
    class := ConjugacyClasses(tbl);

    for i in [1..Size(class)] do
        if g in class[i] then
            return names[i];
        fi;
    od;
    return false;
end;

ConstructShurCoveringHomomorphism:=function(G,g)
    local h,cent,cover,char,homs,covercent,coverchar,listofnames;
    cent:=Centralizer(G,g);
    char := CharacterTable(cent);
    Display(char);

    cover:=SchurCover(cent);

    if Size(cover)=Size(cent) then
        Print("Schur cover is isomorphic to target group.  No non-trivial projective representations.");
        return false;
    fi;

    coverchar:=CharacterTable(cover);
    Display(coverchar);


    homs := AllHomomorphismClasses(cover,cent);
    #Print("homs ",homs,"\n\n");
    covercent := Center(cover);
    homs := Filtered(homs,h->IsSurjective(h));
    #Print(homs,"\n\n");
    homs := Filtered(homs,h->IsSubgroup(covercent,Kernel(h)));
    #Print(homs,"\n\n");
    Print("Up to conjugation, there are ",Size(homs)," homomorphisms \n");

    h := homs[1];   # These are probably all the same up to isomorphism


    listofnames := List(ConjugacyClasses(coverchar),c->getclassname(Image(h,Representative(c)),char));
    Print(ClassNames(coverchar),"\n");
    Print(listofnames);
    return h;
end;

######################################################################
# Functions for explicit evaluations in terms of SL(2,Z)
# Most of these functions take an element of SL(2,Z) in terms of the string generated
# by Decompose([[a,b],[c,d]]).
######################################################################

# Code to decompose into generators of SL(2,Z).  This could be implemented much better,
# but I'm lazy.  This returns a string of the form "SQSST"
Decompose:=function(matrix)
    local a,b,c,d,an,bn,cn,dn,out;
    a:=matrix[1][1];
    b:=matrix[1][2];
    c:=matrix[2][1];
    d:=matrix[2][2];
    #Print(matrix,"\n");
    out := "";

    if d<>0 then
        if AbsInt(c)>AbsInt(d) or c=0 then
            an:=-b; bn:=a; cn:=-d; dn:=c;
            a:=an; b:=bn; c:=cn; d:=dn;
            out := Concatenation("S",out);
        fi;
        if c<0 then
            an:=-a; bn:=-b; cn:=-c; dn:=-d;
            a:=an; b:=bn; c:=cn; d:=dn;
            out := Concatenation("SS",out);
        fi;
        if d>0 then
            an:=a; bn:=b-a; cn:=c; dn:=d-c;
            a:=an; b:=bn; c:=cn; d:=dn;
            return Concatenation(Decompose([[a,b],[c,d]]),"T",out);
        fi;
        if d<0 then
            an:=a; bn:=b+a; cn:=c; dn:=d+c;
            a:=an; b:=bn; c:=cn; d:=dn;
            return Concatenation(Decompose([[a,b],[c,d]]),"Q",out);
        fi;
    fi;
    # c=0 now
    if c<0 then
        an:=-a; bn:=-b; cn:=-c; dn:=-d;
        a:=an; b:=bn; c:=cn; d:=dn;
        out := Concatenation("SS",out);
    fi;
    if a=0 then
        return Concatenation("S",out);
    fi;
    if a>0 then
        return Concatenation("T",Decompose([[a-1,-1],[1,0]]),out);
    fi;
    if a<0 then
        return Concatenation("Q",Decompose([[a+1,-1],[1,0]]),out);
    fi;
end;

# Calculates chi(g,h) under transformation by string, which is of the form "STTTSQSTST"
# for S = (0,-1,1,0), T = (1,1,0,1) and Q = T^-1.
# I think that doing this recursively is easiest.  The recursion comes from equation (46).
MultiplierPhase:=function(c,g,h,string,exp)
    local s2;

    if Size(string)=0 then
        return 0;
    fi;

    s2 := string{[2..Size(string)]};

    if string[1]='S' then
        return (-cg(c,h,g,g^-1,exp) + MultiplierPhase(c,h,g^-1,s2,exp)) mod exp;
    fi;

    if string[1]='T' then
        return (cg(c,g,g,h,exp) + MultiplierPhase(c,g,g*h,s2,exp)) mod exp;
    fi;

    if string[1]='Q' then
        return (-cg(c,g,g,(g^-1) * h,exp) + MultiplierPhase(c,g,(g^-1)*h,s2,exp)) mod exp;
    fi;

    return false;
end;

# returns (g,h)_gamma.  We are going to verify that these are conjugate to the initial g and h and find the correction to
# the multiplier phase
ghgamma:=function(g,h,string)
    local s2;

    if Size(string)=0 then
        return [g,h];
    fi;

    s2 := string{[2..Size(string)]};

    if string[1]='S' then
        return ghgamma(h,g^-1,s2);
    fi;

    if string[1]='T' then
        return ghgamma(g,g*h,s2);
    fi;

    if string[1]='Q' then
        return ghgamma(g,(g^-1)*h,s2);
    fi;

    return false;
end;

# Find the correction to the multiplier phase when (g,h)_gamma_k = (g,h)
MultiplierCorrection:=function(group,c,g1,h1,string,exp)
    local list,k,h2,g2;

    # find (g_h)_gamma
    list := ghgamma(g1,h1,string);
    g2:=list[1]; h2:=list[2];

    Print("{g,h}: ",g1," and ",h1,"\n");
    Print("gamma {g,h}:",g2," and ",h2,"\n");

    if not IsPairwiseConjugate(group,g1,h1,g2,h2) then
        return false;
    fi;

    k:=PairwiseConjugateRepresentative(group,g2,h2,g1,h1);

    return xi(c,g2,h2,k,exp) mod exp;
end;

#example: TotalMultiplierPhase(gg7,rr7,cc7,(),Random(gg7),[[1,1],[2,3]]);
TotalMultiplierPhase := function(group, R, cc, g, h, gamma)
    local c, string, p1, p2, exp;
    c := VectorToCocycle(cc,R);
    string := Decompose(gamma);

    exp:=Lcm(Homology(TensorWithIntegers(R),3));
    p1 := MultiplierPhase(c,g,h,string,exp);
    p2 := MultiplierCorrection(group,c,g,h,string,exp);

    Print ("phi_{g,h}(gamma tau,gamma z) = e(",p1/exp,")phi_gamma{g,h}(tau,z)");
    if p2 = false then
        Print(", which is not conjugate to {g,h}\n");
        return false;
    else
        Print(" = e(",(p1+p2 mod exp)/exp,")phi_{g,h}(tau,z)\n");
        return (p1+p2 mod exp)/exp;

    fi;
end;

TotalMultiplierPhase2 := function(group,c,g,h,gamma,exp)
    local string, p1, p2;
    string := Decompose(gamma);
    p1 := MultiplierPhase(c,g,h,string,exp);
    p2 := MultiplierCorrection(group,c,g,h,string,exp);

    Print ("phi_{g,h}(gamma tau,gamma z) = e(",p1/exp,")phi_gamma{g,h}(tau,z)");
    if p2 = false then
        Print(", which is not conjugate to {g,h}\n");
        return false;
    else
        Print(" = e(",(p1+p2 mod exp)/exp,")phi_{g,h}(tau,z)\n");
        return (p1+p2 mod exp)/exp;

    fi;
end;

# Returns a list with elements of the form [a,b,c,d,phase]
MultiplierPhaseForCongruenceSubgroup:=function(group, R, cc, g, h, cmax)
    local ng,nh,subgroup,list,a,b,c,d,gcd,elementmod,phase,k,dlist;
    ng := Order(g);
    nh := Order(h);
    subgroup := ListCongruenceSubgroup(group,g,h);
    #Print(subgroup);

    list := [];
    c:=0;
    while true do
        c:=c+1;

        dlist := Filtered([0..ng*c],p->Gcd(c,p)=1);
        #Print("\n",c,": dlist",dlist,"\n");
        for d in dlist do
            gcd := Gcdex(d,-c);
            a := gcd.coeff1;
            b := gcd.coeff2;

            for k in [0..ng-1] do
                elementmod := [(a+k*c) mod ng,(b+k*d) mod ng, c mod nh, d mod nh];
                #Print("\n",[a,b,c,d]," ",elementmod);
                if elementmod in subgroup then
                    #Print("is in subgroup");
                    phase := TotalMultiplierPhase(group,R,cc,g,h,[[a+k*c,b+k*d],[c,d]]);
                    Add(list,[a+k*c,b+k*d,c,d,phase]);
                    if Length(list)>=cmax then return list; fi;
                fi;
            od;
        od;
    od;
end;

# Finds the corresponding matrix
StringToMatrix:=function(string)
    local s2;

    if Size(string)=0 then
        return [[1,0],[0,1]];
    fi;

    s2 := string{[2..Size(string)]};

    if string[1]='S' then
        return [[0,-1],[1,0]]*StringToMatrix(s2);
    fi;

    if string[1]='T' then
        return [[1,1],[0,1]]*StringToMatrix(s2);
    fi;

    if string[1]='Q' then
        return [[1,-1],[0,1]]*StringToMatrix(s2);
    fi;

    return false;
end;

# Takes a list in the same format that MultiplierPhaseForCongruenceSubgroup outputs.
# Outputs an n such that phase=e(ncd).
EstimateMultiplierPhaseExponent:=function(phaselist)
    local phases,cds,denoms,delta,i,works,j;
    phases := List(phaselist,l->l[5]);
    cds := List(phaselist,l->l[3]*l[4]);
    denoms := List(phases,p->DenominatorRat(p)*Gcd(cds));
    delta := (Lcm(denoms)*Gcd(cds));

    #Print(phases,"\n",cds,"\n",delta);

    for i in [0..delta] do
        works := true;
        for j in [1..Length(cds)] do
            if ((cds[j]*i) mod delta) <> (phases[j]*delta) then works:=false; fi;
        od;
        if works then return (i/delta); fi;
    od;
    return false;
end;

# example: MultiplierPhaseForCongruenceSubgroupsForGroup(gg124,rr124,cc124,10,"~/Dropbox/GAP/multiplierforgg124.txt");
MultiplierPhaseForCongruenceSubgroupsForGroup:=function(group,R,cc,cmax,filename)
    local greps,centralizer,ccc,ccent,hreps,g,h,out1,out2,name,phasemult;
    ccc := ConjugacyClasses(group);
    PrintTo(filename);

    greps := List(ccc,c->Representative(c));
    for g in greps do

        AppendTo(filename,"\n\n\n\n# Multipliers for g=",g,"\n");

        centralizer := Centralizer(group,g);
        ccent := ConjugacyClasses(centralizer);
        hreps := List(ccent,c->Representative(c));

        for h in hreps do
            Print(g,"\n",h,"\n");
            out1 := ListCongruenceSubgroup(group,g,h);
            AppendTo(filename,"\n\n# g=",g,", h=",h);

            # Attempt to find a name for the congruence subgroup
            name := NameCongruenceSubgroup(Order(g),Order(h),out1);
            if name[1]=false then
                AppendTo(filename,"\nCongruence subgroup (mod ",Order(g),", mod ",Order(g),",mod ",Order(h),",mod ",Order(h),")");
                AppendTo(filename,"\n",out1);
            else
                AppendTo(filename,"\nCongruence subgroup is ",CongToString(name[1],name[2],name[3]));
            fi;

            # Attempt to find the multiplier phase
            out2 := MultiplierPhaseForCongruenceSubgroup(group, R, cc, g, h, cmax);

            phasemult := EstimateMultiplierPhaseExponent(out2);
            Print("Evaluated multiplier phase");

            if phasemult=false then
                AppendTo(filename,"\nSelected Multiplier Phases:\n",out2);
            else
                AppendTo(filename,"\n phi = e(",phasemult," cd)");
            fi;
        od;

    od;
end;

MultiplierPhaseFromMatrix:=function(c,g,h,gamma,exp)
  local string;
  string := Decompose(gamma);
  return MultiplierPhase(c,g,h,string,exp);
end;

